MERGE: Fast Private Text Generation

The drastic increase in language models' parameters has led to a new trend of deploying models in cloud servers, raising growing concerns about private inference for Transformer-based models. Existing two-party privacy-preserving techniques, however, only take into account natural language understanding (NLU) scenarios. Private inference in natural language generation (NLG), crucial for applications like translation and code completion, remains underexplored.In addition, previous privacy-preserving techniques suffer from convergence issues during model training and exhibit poor inference speed when used with NLG models due to the neglect of time-consuming operations in auto-regressive generations. To address these issues, we propose a fast private text generation framework for Transformer-based language models, namely MERGE.MERGE reuses the output hidden state as the word embedding to bypass the embedding computation and reorganize the linear operations in the Transformer module to accelerate the forward procedure. Extensive experiments show that MERGE achieves a 26.5x speedup to the vanilla encrypted model under the sequence length 512, and reduces 80\% communication cost, with an up to 10x speedup to state-of-the-art approximated models.

==> visualize/intro_bar.py <==
"""
===============================================
INTRO_BAR --- 

Write the barplot for introduction.

    Author: Zi Liang <liangzid@stu.xjtu.edu.cn>
    Copyright © 2023, ZiLiang, all rights reserved.
    Created:  1 三月 2023
===============================================
"""


# ------------------------ Code --------------------------------------

## normal import 
import json
from typing import List,Tuple,Dict
import random
from pprint import pprint as ppp

import seaborn as sns
import pandas as pd
from matplotlib import pyplot as plt

def getVanillaBertFrac(a):
    avg_t={}
    sample=a[0]
    for k in sample.keys():
        avg_t[k]=0.

    for x in a:
        for k in x.keys():
            avg_t[k]+=x[k]
    
    for k in avg_t.keys():
        avg_t[k]=avg_t[k]/len(a)
    return avg_t

def gpt2Dicts():
    heads="EmbedTime	LinearTime	LinearCommTime	LinearCommByte	ActTime	ActivCommTime	ActivCommByte	TIME"
    heads=heads.split("\t")
    van_d=[446.6554,76.755,457.8858,155.1982 ,22.4671,22.4672,1974.0594]
    thex_d=[450.4713,74.8969,460.7983,155.8867,16.8244,16.8244,1524.7223]
    mpc_d=[454.916,76.4126,467.442,161.7506,11.5423,2.1709,1449.8671]
    our_d=[8.7978,1.2417,177.8241,66.6024,11.6167,2.3575,200.3346]

    ## get a subset
    newvan=[]
    newthex=[]
    newmpc=[]
    newour=[]
    label_ls=["EmbedTime","LinearTime","ActTime",]
    for i, x in  enumerate(heads):
        if x in label_ls:
            newvan.append(van_d[i])
            newthex.append(thex_d[i])
            newmpc.append(mpc_d[i])
            newour.append(our_d[i])
    label_ls.append("Others...")
    newvan.append(van_d[-1]-sum(newvan))
    newthex.append(thex_d[-1]-sum(newthex))
    newmpc.append(257.3169)
    label_ls.append("SoftmaxTime")
    newmpc.append(mpc_d[-1]-sum(newmpc))
    newour.append(our_d[-1]-sum(newour))
    
    return newvan,newthex,newmpc,newour,label_ls


def constructDicts(vanilla_ls,thex_ls,mpc_ls,):
    van_all_t_ls=[]
    the_all_t_ls=[]
    mpc_all_t_ls=[]
    for x in vanilla_ls:
        van_all_t_ls.append(x["total_time"])
    for x in thex_ls:
        the_all_t_ls.append(x["total_time"])
    for x in mpc_ls:
        mpc_all_t_ls.append(x["total_time"])

    num_point=len(van_all_t_ls)
    num_mpc=3
    big_dict={}
    big_dict["Model Type"]=["BERT-base" for _ in range(num_mpc*num_point)]
    big_dict["MPC-model type"]=["Vanilla" for _ in range(num_point)]\
        +["THE-X" for _ in range(num_point)]+\
        ["MPCformer" for _ in range(num_point)]
    big_dict["Inference Time (seconds)"]=van_all_t_ls+the_all_t_ls+\
        mpc_all_t_ls

    ## add gpt-2 data
    num_mpc=4
    num_p=1
    big_dict["Model Type"].extend(["GPT-2 (124M)" for _ in\
                                   range(num_mpc*num_p)])
    big_dict["MPC-model type"].extend(["Vanilla","THE-X","MPCformer",
                    "MERGE (ours)"])
    big_dict["Inference Time (seconds)"]\
        .extend([1974.0594,1524.7223,1449.8671,200])
    return big_dict

def getDatas():
    thex_bertbase1= {'EmbedTime': 20.54178738594055, 'EmbedCommTime': 9.549678664887324, 'ËmbedCommByte': 593838080.0, 'NormTime': 2.0235354900360107, 'NormCommTime': 1.1990559219848365, 'NormCommByte': 315187200.0, 'LinearTime': 11.715141296386719, 'LinearCommTime': 5.293941027368419, 'LinearCommByte': 2868903936.0, 'SoftmaxTime': 37.131564140319824, 'SoftmaxCommTime': 34.35871110775042, 'SoftmaxCommByte': 18201968640.0, 'ActTime': 15.348008632659912, 'ActCommTime': 14.781946528004482, 'ActCommByte': 8757706752.0, 'total_time': 86.8915810585022}
    thex_bertbase2={'EmbedTime': 14.743868589401245, 'EmbedCommTime': 7.2761875570286065, 'ËmbedCommByte': 593838080, 'NormTime': 2.016841411590576, 'NormCommTime': 1.068149958155118, 'NormCommByte': 315187200, 'LinearTime': 11.295460224151611, 'LinearCommTime': 4.705756306531839, 'LinearCommByte': 2868903936, 'SoftmaxTime': 37.16460561752319, 'SoftmaxCommTime': 34.63169827312231, 'SoftmaxCommByte': 18201968640, 'ActTime': 14.639158010482788, 'ActCommTime': 14.124915939755738, 'ActCommByte': 8757706752, 'total_time': 79.93450570106506}
    thex_bertbase3= {'EmbedTime': 14.65255355834961, 'EmbedCommTime': 5.957682398613542, 'ËmbedCommByte': 593838080, 'NormTime': 2.041177749633789, 'NormCommTime': 1.2693017836427316, 'NormCommByte': 315187200, 'LinearTime': 11.835542678833008, 'LinearCommTime': 5.596389216720127, 'LinearCommByte': 2868903936, 'SoftmaxTime': 36.14004373550415, 'SoftmaxCommTime': 33.196930912090465, 'SoftmaxCommByte': 18201968640, 'ActTime': 14.787937879562378, 'ActCommTime': 14.219482918852009, 'ActCommByte': 8757706752, 'total_time': 79.65093088150024}
    thex_bertbase4={'EmbedTime': 13.26012897491455, 'EmbedCommTime': 5.82095893996302, 'ËmbedCommByte': 593838080, 'NormTime': 1.8052363395690918, 'NormCommTime': 1.059472277527675, 'NormCommByte': 315187200, 'LinearTime': 11.853737592697144, 'LinearCommTime': 4.657137400354259, 'LinearCommByte': 2868903936, 'SoftmaxTime': 34.659199237823486, 'SoftmaxCommTime': 31.753309817053378, 'SoftmaxCommByte': 18201968640, 'ActTime': 14.784298658370972, 'ActCommTime': 14.318413477623835, 'ActCommByte': 8757706752, 'total_time': 76.43140387535095}
    thex_bertbase5={'EmbedTime': 15.785983324050903, 'EmbedCommTime': 7.751256623771042, 'ËmbedCommByte': 593838080, 'NormTime': 2.0149056911468506, 'NormCommTime': 1.09500071243383, 'NormCommByte': 315187200, 'LinearTime': 11.927368402481079, 'LinearCommTime': 4.898314525722526, 'LinearCommByte': 2868903936, 'SoftmaxTime': 37.694255352020264, 'SoftmaxCommTime': 34.55008233373519, 'SoftmaxCommByte': 18201968640, 'ActTime': 15.58788013458252, 'ActCommTime': 15.059840961941518, 'ActCommByte': 8757706752, 'total_time': 83.15179824829102}
    thex_bertbase6={'EmbedTime': 14.921760082244873, 'EmbedCommTime': 7.076356287347153, 'ËmbedCommByte': 593838080, 'NormTime': 1.7045948505401611, 'NormCommTime': 0.9644441100535914, 'NormCommByte': 315187200, 'LinearTime': 12.313522100448608, 'LinearCommTime': 5.135147620574571, 'LinearCommByte': 2868903936, 'SoftmaxTime': 37.418745040893555, 'SoftmaxCommTime': 34.32770333311055, 'SoftmaxCommByte': 18201968640, 'ActTime': 14.887029886245728, 'ActCommTime': 14.356995015754364, 'ActCommByte': 8757706752, 'total_time': 81.46891736984253}
    thex_bertbase7={'EmbedTime': 13.863561630249023, 'EmbedCommTime': 6.499147810274735, 'ËmbedCommByte': 593838080, 'NormTime': 1.9124751091003418, 'NormCommTime': 1.1645625045057386, 'NormCommByte': 315187200, 'LinearTime': 12.005242347717285, 'LinearCommTime': 4.985750630497932, 'LinearCommByte': 2868903936, 'SoftmaxTime': 34.97947382926941, 'SoftmaxCommTime': 32.19228824030142, 'SoftmaxCommByte': 18201968640, 'ActTime': 14.200108051300049, 'ActCommTime': 13.76363407052122, 'ActCommByte': 8757706752, 'total_time': 77.20442509651184}
    thex_bertbase8={'EmbedTime': 14.655704736709595, 'EmbedCommTime': 6.539463378023356, 'ËmbedCommByte': 593838080, 'NormTime': 1.9679954051971436, 'NormCommTime': 1.0079263935331255, 'NormCommByte': 315187200, 'LinearTime': 11.676061153411865, 'LinearCommTime': 5.26475940272212, 'LinearCommByte': 2868903936, 'SoftmaxTime': 35.471468448638916, 'SoftmaxCommTime': 32.693897546269, 'SoftmaxCommByte': 18201968640, 'ActTime': 14.951117277145386, 'ActCommTime': 14.43531755299773, 'ActCommByte': 8757706752, 'total_time': 78.8705096244812}
    thex_bertbase9={'EmbedTime': 15.743140697479248, 'EmbedCommTime': 7.853680042782798, 'ËmbedCommByte': 593838080, 'NormTime': 1.8551039695739746, 'NormCommTime': 1.1361390340607613, 'NormCommByte': 315187200, 'LinearTime': 11.67780327796936, 'LinearCommTime': 4.992240758379921, 'LinearCommByte': 2868903936, 'SoftmaxTime': 36.99970841407776, 'SoftmaxCommTime': 34.09881679224782, 'SoftmaxCommByte': 18201968640, 'ActTime': 15.180504322052002, 'ActCommTime': 14.742406182456762, 'ActCommByte': 8757706752, 'total_time': 81.70811605453491}
    thex_bertbase10={'EmbedTime': 12.670715570449829, 'EmbedCommTime': 5.295536885270849, 'ËmbedCommByte': 593838080, 'NormTime': 1.5878896713256836, 'NormCommTime': 0.9063277677632868, 'NormCommByte': 315187200, 'LinearTime': 10.606822729110718, 'LinearCommTime': 4.676857932354324, 'LinearCommByte': 2868903936, 'SoftmaxTime': 35.05432343482971, 'SoftmaxCommTime': 32.31835824251175, 'SoftmaxCommByte': 18201968640, 'ActTime': 13.96977972984314, 'ActCommTime': 13.428382765036076, 'ActCommByte': 8757706752, 'total_time': 74.0694568157196}

    thex_bertbase_ls=[
        thex_bertbase1,
        thex_bertbase2,
        thex_bertbase3,
        thex_bertbase4,
        thex_bertbase5,
        thex_bertbase6,
        thex_bertbase7,
        thex_bertbase8,
        thex_bertbase9,
        thex_bertbase10,
        ]

    vanilla_bertbasels=[
        {'EmbedTime': 14.493943452835083, 'EmbedCommTime': 5.165061203762889, 'ËmbedCommByte': 593838080.0, 'NormTime': 2.5259971618652344, 'NormCommTime': 0.9645844796905294, 'NormCommByte': 315187200.0, 'LinearTime': 9.97217583656311, 'LinearCommTime': 4.2404012971092016, 'LinearCommByte': 2868903936.0, 'SoftmaxTime': 86.43991112709045, 'SoftmaxCommTime': 78.60096901759971, 'SoftmaxCommByte': 50284855296.0, 'ActTime': 26.493558883666992, 'ActCommTime': 25.74822612828575, 'ActCommByte': 19025362944.0, 'total_time': 140.07752108573914},
        {'EmbedTime': 10.990371465682983, 'EmbedCommTime': 5.301157242036425, 'ËmbedCommByte': 593838080, 'NormTime': 1.50919508934021, 'NormCommTime': 0.8176897129742429, 'NormCommByte': 315187200, 'LinearTime': 9.998571634292603, 'LinearCommTime': 4.074895749450661, 'LinearCommByte': 2868903936, 'SoftmaxTime': 85.30849599838257, 'SoftmaxCommTime': 78.01912687940057, 'SoftmaxCommByte': 50284855296, 'ActTime': 27.284711837768555, 'ActCommTime': 26.55575611209497, 'ActCommByte': 19025362944, 'total_time': 135.23809838294983},
        {'EmbedTime': 10.230438709259033, 'EmbedCommTime': 4.856134635745548, 'ËmbedCommByte': 593838080, 'NormTime': 1.7930166721343994, 'NormCommTime': 1.0073829089524224, 'NormCommByte': 315187200, 'LinearTime': 11.636981964111328, 'LinearCommTime': 5.251879592193291, 'LinearCommByte': 2868903936, 'SoftmaxTime': 101.7401020526886, 'SoftmaxCommTime': 93.16519028285984, 'SoftmaxCommByte': 50284855296, 'ActTime': 32.66412806510925, 'ActCommTime': 31.881491242325865, 'ActCommByte': 19025362944, 'total_time': 158.25962471961975},
        {'EmbedTime': 12.998504638671875, 'EmbedCommTime': 6.031451474642381, 'ËmbedCommByte': 593838080, 'NormTime': 2.0850582122802734, 'NormCommTime': 1.3114559091627598, 'NormCommByte': 315187200, 'LinearTime': 12.52760910987854, 'LinearCommTime': 5.668778009479865, 'LinearCommByte': 2868903936, 'SoftmaxTime': 106.12084794044495, 'SoftmaxCommTime': 97.75826695375144, 'SoftmaxCommByte': 50284855296, 'ActTime': 32.9297194480896, 'ActCommTime': 32.09273477573879, 'ActCommByte': 19025362944, 'total_time': 166.8349826335907},
        {'EmbedTime': 14.804578065872192, 'EmbedCommTime': 7.576433734851889, 'ËmbedCommByte': 593838080, 'NormTime': 1.858243465423584, 'NormCommTime': 1.1404094429453835, 'NormCommByte': 315187200, 'LinearTime': 11.734382152557373, 'LinearCommTime': 4.841432027867995, 'LinearCommByte': 2868903936, 'SoftmaxTime': 106.6818277835846, 'SoftmaxCommTime': 98.48529557615984, 'SoftmaxCommByte': 50284855296, 'ActTime': 32.58059358596802, 'ActCommTime': 31.772249646834098, 'ActCommByte': 19025362944, 'total_time': 167.74870705604553},
        {'EmbedTime': 15.127545595169067, 'EmbedCommTime': 6.691805719048716, 'ËmbedCommByte': 593838080, 'NormTime': 1.9902055263519287, 'NormCommTime': 1.1986812168033794, 'NormCommByte': 315187200, 'LinearTime': 12.050490140914917, 'LinearCommTime': 5.623753818683326, 'LinearCommByte': 2868903936, 'SoftmaxTime': 103.85616374015808, 'SoftmaxCommTime': 95.3472922120709, 'SoftmaxCommByte': 50284855296, 'ActTime': 30.529021978378296, 'ActCommTime': 29.604180554742925, 'ActCommByte': 19025362944, 'total_time': 163.71360540390015},
        {'EmbedTime': 14.072737693786621, 'EmbedCommTime': 7.970941187464632, 'ËmbedCommByte': 593838080, 'NormTime': 1.9176430702209473, 'NormCommTime': 1.1772825828520581, 'NormCommByte': 315187200, 'LinearTime': 11.794328212738037, 'LinearCommTime': 5.368526533129625, 'LinearCommByte': 2868903936, 'SoftmaxTime': 101.5957498550415, 'SoftmaxCommTime': 93.72805842140224, 'SoftmaxCommByte': 50284855296, 'ActTime': 32.20231795310974, 'ActCommTime': 31.264624963863753, 'ActCommByte': 19025362944, 'total_time': 161.69801783561707},
        {'EmbedTime': 15.301970720291138, 'EmbedCommTime': 6.634068773011677, 'ËmbedCommByte': 593838080, 'NormTime': 2.1238768100738525, 'NormCommTime': 1.2354663342703134, 'NormCommByte': 315187200, 'LinearTime': 12.01535701751709, 'LinearCommTime': 5.280130773084238, 'LinearCommByte': 2868903936, 'SoftmaxTime': 101.02078413963318, 'SoftmaxCommTime': 93.24964246805757, 'SoftmaxCommByte': 50284855296, 'ActTime': 31.60413646697998, 'ActCommTime': 30.766946075251326, 'ActCommByte': 19025362944, 'total_time': 162.17610836029053},
        {'EmbedTime': 15.057300806045532, 'EmbedCommTime': 9.064804101013578, 'ËmbedCommByte': 593838080, 'NormTime': 1.8523790836334229, 'NormCommTime': 0.979792678495869, 'NormCommByte': 315187200, 'LinearTime': 11.735478639602661, 'LinearCommTime': 4.906447275192477, 'LinearCommByte': 2868903936, 'SoftmaxTime': 103.38875603675842, 'SoftmaxCommTime': 94.54425103089307, 'SoftmaxCommByte': 50284855296, 'ActTime': 30.276886224746704, 'ActCommTime': 29.298025772790425, 'ActCommByte': 19025362944, 'total_time': 162.42437505722046},
        {'EmbedTime': 13.024065732955933, 'EmbedCommTime': 6.875957003678195, 'ËmbedCommByte': 593838080, 'NormTime': 1.8498704433441162, 'NormCommTime': 1.0932113518938422, 'NormCommByte': 315187200, 'LinearTime': 11.428014039993286, 'LinearCommTime': 4.949857809464447, 'LinearCommByte': 2868903936, 'SoftmaxTime': 100.99142742156982, 'SoftmaxCommTime': 92.23579909279943, 'SoftmaxCommByte': 50284855296, 'ActTime': 31.43548059463501, 'ActCommTime': 30.657593443989754, 'ActCommByte': 19025362944, 'total_time': 158.92300057411194},
    ]

    mpcformer_bertbase_ls=[
        {'EmbedTime': 23.417434692382812, 'EmbedCommTime': 9.079227968351915, 'ËmbedCommByte': 593838080.0, 'NormTime': 2.165487766265869, 'NormCommTime': 1.2567092457320541, 'NormCommByte': 315187200.0, 'LinearTime': 12.85078501701355, 'LinearCommTime': 5.349538017064333, 'LinearCommByte': 2868903936.0, 'SoftmaxTime': 12.47086477279663, 'SoftmaxCommTime': 9.315669730305672, 'SoftmaxCommByte': 1894514688.0, 'ActTime': 1.1666789054870605, 'ActCommTime': 0.9965084255672991, 'ActCommByte': 603979776.0, 'total_time': 52.3099946975708},
        {'EmbedTime': 15.181931018829346, 'EmbedCommTime': 7.911387390689924, 'ËmbedCommByte': 593838080, 'NormTime': 2.0374701023101807, 'NormCommTime': 1.2109678138513118, 'NormCommByte': 315187200, 'LinearTime': 12.751494646072388, 'LinearCommTime': 5.006002112408169, 'LinearCommByte': 2868903936, 'SoftmaxTime': 12.102417230606079, 'SoftmaxCommTime': 9.310367407742888, 'SoftmaxCommByte': 1894514688, 'ActTime': 1.1331827640533447, 'ActCommTime': 0.9544240712421015, 'ActCommByte': 603979776, 'total_time': 43.311808347702026},
        {'EmbedTime': 14.979066371917725, 'EmbedCommTime': 6.915363833075389, 'ËmbedCommByte': 593838080, 'NormTime': 2.0536129474639893, 'NormCommTime': 1.309695357340388, 'NormCommByte': 315187200, 'LinearTime': 11.976922750473022, 'LinearCommTime': 5.153321310412139, 'LinearCommByte': 2868903936, 'SoftmaxTime': 11.204804182052612, 'SoftmaxCommTime': 8.505695745465346, 'SoftmaxCommByte': 1894514688, 'ActTime': 1.2540769577026367, 'ActCommTime': 1.0758712680544704, 'ActCommByte': 603979776, 'total_time': 41.702818632125854},
        {'EmbedTime': 13.972838640213013, 'EmbedCommTime': 6.833318096469156, 'ËmbedCommByte': 593838080, 'NormTime': 2.1222054958343506, 'NormCommTime': 1.3575459099374712, 'NormCommByte': 315187200, 'LinearTime': 12.337302923202515, 'LinearCommTime': 5.2131531107006595, 'LinearCommByte': 2868903936, 'SoftmaxTime': 11.823436737060547, 'SoftmaxCommTime': 9.358142980723642, 'SoftmaxCommByte': 1894514688, 'ActTime': 0.9640085697174072, 'ActCommTime': 0.788898603990674, 'ActCommByte': 603979776, 'total_time': 41.40766525268555},
        {'EmbedTime': 14.437933444976807, 'EmbedCommTime': 6.164662381634116, 'ËmbedCommByte': 593838080, 'NormTime': 2.2516605854034424, 'NormCommTime': 1.2116306709358469, 'NormCommByte': 315187200, 'LinearTime': 12.877875566482544, 'LinearCommTime': 5.583554442157038, 'LinearCommByte': 2868903936, 'SoftmaxTime': 12.946815490722656, 'SoftmaxCommTime': 9.79732593044173, 'SoftmaxCommByte': 1894514688, 'ActTime': 1.2425265312194824, 'ActCommTime': 1.0887347102398053, 'ActCommByte': 603979776, 'total_time': 43.939249992370605},
        {'EmbedTime': 15.194052696228027, 'EmbedCommTime': 7.35710885154549, 'ËmbedCommByte': 593838080, 'NormTime': 1.7682981491088867, 'NormCommTime': 1.0247170341899619, 'NormCommByte': 315187200, 'LinearTime': 11.15413212776184, 'LinearCommTime': 4.357260767603293, 'LinearCommByte': 2868903936, 'SoftmaxTime': 10.821208477020264, 'SoftmaxCommTime': 8.058229151298292, 'SoftmaxCommByte': 1894514688, 'ActTime': 1.0739164352416992, 'ActCommTime': 0.9130956560838968, 'ActCommByte': 603979776, 'total_time': 40.122368574142456},
        {'EmbedTime': 12.790820837020874, 'EmbedCommTime': 6.164882340934128, 'ËmbedCommByte': 593838080, 'NormTime': 1.9619133472442627, 'NormCommTime': 1.1251270930515602, 'NormCommByte': 315187200, 'LinearTime': 10.955898761749268, 'LinearCommTime': 4.464201432536356, 'LinearCommByte': 2868903936, 'SoftmaxTime': 10.332037448883057, 'SoftmaxCommTime': 7.5700140435947105, 'SoftmaxCommByte': 1894514688, 'ActTime': 0.8844420909881592, 'ActCommTime': 0.7140075957868248, 'ActCommByte': 603979776, 'total_time': 37.05578899383545},
        {'EmbedTime': 16.904980421066284, 'EmbedCommTime': 7.392771735438146, 'ËmbedCommByte': 593838080, 'NormTime': 2.22544527053833, 'NormCommTime': 1.4101991598727182, 'NormCommByte': 315187200, 'LinearTime': 12.845775842666626, 'LinearCommTime': 4.980281684780493, 'LinearCommByte': 2868903936, 'SoftmaxTime': 11.273940324783325, 'SoftmaxCommTime': 8.434152946574613, 'SoftmaxCommByte': 1894514688, 'ActTime': 0.9655187129974365, 'ActCommTime': 0.7587971438188106, 'ActCommByte': 603979776, 'total_time': 44.35811471939087},
        {'EmbedTime': 16.062302589416504, 'EmbedCommTime': 7.986081523238681, 'ËmbedCommByte': 593838080, 'NormTime': 2.1674695014953613, 'NormCommTime': 1.1293937338050455, 'NormCommByte': 315187200, 'LinearTime': 12.268860101699829, 'LinearCommTime': 4.992228767252527, 'LinearCommByte': 2868903936, 'SoftmaxTime': 11.573209524154663, 'SoftmaxCommTime': 8.853255610796623, 'SoftmaxCommByte': 1894514688, 'ActTime': 0.9805483818054199, 'ActCommTime': 0.7673872108571231, 'ActCommByte': 603979776, 'total_time': 43.24162983894348},
        {'EmbedTime': 16.438599824905396, 'EmbedCommTime': 8.77129747881554, 'ËmbedCommByte': 593838080, 'NormTime': 1.8412511348724365, 'NormCommTime': 1.1608777362853289, 'NormCommByte': 315187200, 'LinearTime': 11.625576496124268, 'LinearCommTime': 5.172199825872667, 'LinearCommByte': 2868903936, 'SoftmaxTime': 10.952419519424438, 'SoftmaxCommTime': 8.14978738850914, 'SoftmaxCommByte': 1894514688, 'ActTime': 1.0813579559326172, 'ActCommTime': 0.9017538370098919, 'ActCommByte': 603979776, 'total_time': 42.163431882858276},]
    return vanilla_bertbasels,thex_bertbase_ls,mpcformer_bertbase_ls

def main():
    example_data=sns.load_dataset("penguins")
    print(example_data)
    a,b,c=getDatas()
    big_dict=constructDicts(a,b,c)
    data=big_dict
    print(data)
    
    plt.subplot(1,3,1)
    sns.barplot(data=data,x="Model Type",
                y="Inference Time (seconds)",
                hue="MPC-model type")

    # avgvanberttimedict=getVanillaBertFrac(c)
    # print(avgvanberttimedict)
    avgvanberttimedict={'EmbedTime': 13.610145688056946, 'EmbedCommTime': 6.616781507525593, 'ËmbedCommByte': 593838080.0, 'LNTime': 1.9505485534667968, 'NormCommTime': 1.09259566180408, 'NormCommByte': 315187200.0, 'LinearTime': 11.489338874816895, 'LinearCommTime': 5.020610288565512, 'LinearCommByte': 2868903936.0, 'SoftmaxTime': 99.71440660953522, 'SoftmaxCommTime': 91.51338919349946, 'SoftmaxCommByte': 50284855296.0, 'ActTime': 30.800055503845215, 'ActCommTime': 29.964182871591767, 'ActCommByte': 19025362944.0, 'total_time': 157.7094041109085}
    avgmpc={'EmbedTime': 15.937996053695679, 'EmbedCommTime': 7.457610160019248, 'ËmbedCommByte': 593838080.0, 'NormTime': 2.0594814300537108, 'NormCommTime': 1.2196863755001686, 'NormCommByte': 315187200.0, 'LinearTime': 12.164462423324585, 'LinearCommTime': 5.027174147078767, 'LinearCommByte': 2868903936.0, 'SoftmaxTime': 11.550115370750428, 'SoftmaxCommTime': 8.735264093545265, 'SoftmaxCommByte': 1894514688.0, 'ActTime': 1.0746257305145264, 'ActCommTime': 0.8959478522650898, 'ActCommByte': 603979776.0, 'total_time': 42.96128709316254}
    # label_ls=["EmbedTime","LNTime","LinearTime","SoftmaxTime","ActTime",]
    label_ls=["EmbedTime","LinearTime","SoftmaxTime","ActTime",]
    vanilla_bert_time_ls=[avgvanberttimedict[x] for x in label_ls]
    mpc_bert_time_ls=[avgmpc[x] for x in label_ls]
    label_ls.append("Others...")
    vanilla_bert_time_ls.append(avgvanberttimedict["total_time"]-\
                                sum(vanilla_bert_time_ls))
    # vanilla_gpt2_time_ls=[]
    plt.subplot(1,3,2)
    plt.pie(vanilla_bert_time_ls,labels=label_ls)


    newvan,_,newmpc,_,label_ls=gpt2Dicts()
    newmpc={'EmbedTime': 536.9758424758911, 'EmbedCommTime': 168.01199978182558, 'ËmbedCommByte': 73127.09446716309, 'NormTime': 64.73987197875977, 'NormCommTime': 26.660122057888657, 'NormCommByte': 147.0703125, 'LinearTime': 365.4089, 'LinearCommTime': 190.961772564915, 'LinearCommByte': 236215.97021484375, 'SoftmaxTime': 338.8311758041382, 'SoftmaxCommTime': 144.9597316615982, 'SoftmaxCommByte': 73.1513671875, 'ActTime': 17.63524031639099, 'ActCommTime': 8.067095742328092, 'ActCommByte': 142.875, 'lmHeadTime': 121.83220362663269, 'lmHeadCommTime': 49.57926050678361, 'lmHeadCommByte': 73031.19140625, 'GenerateOtherTime': 256.8515727519989, 'GenerateOtherCommTime': 107.92609649908263, 'GenerateOtherCommByte': 14627.023803710938, 'total_time': 1708.7647733688354,"GenTime":378.793}
    label_ls=["EmbedTime","LinearTime","SoftmaxTime","ActTime","GenTime"]
    mpc_ls=[newmpc[x] for x in label_ls]
    label_ls.append("Others...")
    mpc_ls.append(newmpc['total_time']-sum(mpc_ls))
    print(mpc_ls)
    plt.subplot(1,3,3)
    plt.pie(mpc_ls,labels=label_ls)
    
    plt.show()

## running entry
if __name__=="__main__":
    main()
    print("EVERYTHING DONE.")

